Proteins with greater influence on network dynamics evolve more slowly but are not more essential

A fundamental question for evolutionary biology is why rates of evolution vary dramatically between proteins. Perhaps surprisingly, it is controversial how much a protein's functional importance affects its rate of evolution. In most studies, functional importance has been measured on the coarse scale of protein knock-outs, while evolutionary rate has been measured on the fine scale of amino acid substitutions. Here we introduce dynamical influence, a finer measure of protein functional importance. To measure dynamical influence, we first use detailed biochemical models of particular reaction networks to measure the influence of each reaction rate constant on network dynamics. We then define the dynamical influence of a protein to be the average influence of the rate constants for all reactions it is involved in. Using models of a dozen biochemical systems and sequence data from vertebrates, we show that dynamical influence and evolutionary rate are negatively correlated; proteins with greater dynamical influence evolve more slowly. We also show that proteins with greater dynamical influence are not more likely to be essential. This suggests that there are many cellular reactions whose presence is essential for life, but whose quantitative rate is relatively unimportant to fitness. We also provide evidence that the effect of dynamical influence on evolutionary rate is independent of protein expression level, expression specificity, gene compactness, and reaction degree. Dynamical influence offers a finer view of functional importance, and our results suggest that focusing on essentiality may have previously led to an underestimation of the role function plays in protein evolution.

==> SupplementaryData/Albeck2008/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Load the network from the XML file
import baseNetwork
net = baseNetwork.net.copy()

networks = [net]
int_times = [[0, 6*3600]] * len(networks)


==> SupplementaryData/Albeck2008/baseNetwork.py <==
from SloppyCell.ReactionNetworks import *

Lsat    = 6E4; # saturating level of ligand (corresponding to ~1000 ng/ml SuperKiller TRAIL)
L50     = 3000; # baseline level of ligand for most experiments (corresponding to 50 ng/ml SuperKiller TRAIL)
RnosiRNA= 200; # TRAIL receptor (for experiments not involving siRNA)
RsiRNA  = 100000; # TRAIL receptor for experiments involving siRNA; this is set higher than in non-siRNA experiments to reflect the experimentally observed sensitization caused by both targeting and non-targeting siRNA transfection, which is believed to occur at least partly through the upregulation of death receptors by an interferon pathway.
flip  = 1E2;  # Flip
pC8   = 2E4;  # procaspase-8 (pro-C8)
Bar   = 1E3;  # Bifunctional apoptosis regulator
pC3   = 1E4;  # procaspase-3 (pro-C3)
pC6   = 1E4;  # procaspase-6 (pro-C6)  
XIAP  = 1E5;  # X-linked inhibitor of apoptosis protein  
PARP  = 1E6;  # C3* substrate
Bid   = 4E4;  # Bid
Bcl2c = 2E4;  # cytosolic Bcl-2
Bax   = 1E5;  # Bax
Bcl2  = 2E4;  # mitochondrial Bcl-2  
M     = 5E5;  # mitochondrial binding sites for activated Bax
CytoC = 5E5;  # cytochrome c
Smac  = 1E5;  # Smac    
pC9   = 1E5;  # procaspase-9 (pro-C9)
Apaf  = 1E5;  # Apaf-1

Lfactor=L50/50; #relationship of ligand concentration in the model (in # molecules/cell) to actual TRAIL concentration (in ng/ml)
transloc=.01;# rate of translocation between the cytosolic and mitochondrial compartments
v=.07; # mitochondria compartment volume/cell volume

# Experimentally determined values for knockdown and overexpression
IOE =  12; # Bcl-2 OE
sXKD = .06; # Strong XIAP KD
wXKD = .13; # Weak XIAP KD
BKD =  .04; # Bid KD
AKD =  .1;  # Apaf-1 KD
DKD =  .11; # Smac KD
C6K =  .11; # proC6 knockdown
C8K =  .03;  # proC8 knockdown


net = Network('flux')

net.add_parameter('v', v)

# L + pR <--> L:pR --> R*
net.add_parameter('k1', 4E-7)
net.add_parameter('k_1', 1E-3)
net.add_parameter('kc1', 1E-5)
# flip + DISC <-->  flip:DISC  
net.add_parameter('k2', 1E-6)
net.add_parameter('k_2', 1E-3)
# pC8 + DISC <--> DISC:pC8 --> C8 + DISC
net.add_parameter('k3', 1E-6)
net.add_parameter('k_3', 1E-3)
net.add_parameter('kc3', 1)
# C8 + BAR <--> BAR:C8 
net.add_parameter('k4', 1E-6)
net.add_parameter('k_4', 1E-3)
# pC3 + C8 <--> pC3:C8 --> C3 + C8
net.add_parameter('k5', 1E-7)
net.add_parameter('k_5', 1E-3)
net.add_parameter('kc5', 1)
# pC6 + C3 <--> pC6:C3 --> C6 + C3
net.add_parameter('k6', 1E-6)
net.add_parameter('k_6', 1E-3)
net.add_parameter('kc6', 1)
# pC8 + C6 <--> pC8:C6 --> C8 + C6
net.add_parameter('k7', 3E-8)
net.add_parameter('k_7', 1E-3)
net.add_parameter('kc7', 1)
# XIAP + C3 <--> XIAP:C3 --> XIAP + C3_U
net.add_parameter('k8', 2E-6)
net.add_parameter('k_8', 1E-3)
net.add_parameter('kc8', .1)
# PARP + C3 <--> PARP:C3 --> CPARP + C3
net.add_parameter('k9', 1E-6)
net.add_parameter('k_9', 1E-2)
net.add_parameter('kc9', 1)
# Bid + C8 <--> Bid:C8 --> tBid + C8
net.add_parameter('k10', 1E-7)
net.add_parameter('k_10', 1E-3)
net.add_parameter('kc10', 1)
# tBid + Bcl2c <-->  tBid:Bcl2c  
net.add_parameter('k11', 1E-6)
net.add_parameter('k_11', 1E-3)
# Bax + tBid <--> Bax:tBid --> aBax + tBid 
net.add_parameter('k12', 1E-7)
net.add_parameter('k_12', 1E-3)
net.add_parameter('kc12', 1)
# aBax <-->  MBax 
net.add_parameter('k13', transloc)
net.add_parameter('k_13', transloc)
# MBax + Bcl2 <-->  MBax:Bcl2  
net.add_parameter('k14', 1E-6)
net.add_parameter('k_14', 1E-3)
# MBax + MBax <-->  MBax:MBax == Bax2
net.add_parameter('k15', 1E-6)
net.add_parameter('k_15', 1E-3)
# Bax2 + Bcl2 <-->  MBax2:Bcl2  
net.add_parameter('k16', 1E-6)
net.add_parameter('k_16', 1E-3)
# Bax2 + Bax2 <-->  Bax2:Bax2 == Bax4
net.add_parameter('k17', 1E-6)
net.add_parameter('k_17', 1E-3)
# Bax2 + Bax2 <-->  Bax2:Bax2 == Bax4
net.add_parameter('k18', 1E-6)
net.add_parameter('k_18', 1E-3)
# Bax4 + Mit0 <-->  Bax4:Mito -->  AMito  
net.add_parameter('k19', 1E-6)
net.add_parameter('k_19', 1E-3)
net.add_parameter('kc19', 1)
# AMit0 + mCtoC <-->  AMito:mCytoC --> AMito + ACytoC  
net.add_parameter('k20', 2E-6)
net.add_parameter('k_20', 1E-3)
net.add_parameter('kc20', 10)
# AMit0 + mSMac <-->  AMito:mSmac --> AMito + ASMAC  
net.add_parameter('k21', 2E-6)
net.add_parameter('k_21', 1E-3)
net.add_parameter('kc21', 10)
# ACytoC <-->  cCytoC
net.add_parameter('k22', transloc)
net.add_parameter('k_22', transloc)
# Apaf + cCytoC <-->  Apaf:cCytoC  
net.add_parameter('k23', 5E-7)
net.add_parameter('k_23', 1E-3)
net.add_parameter('kc23', 1)
# Apaf:cCytoC + Procasp9 <-->  Apoptosome  
net.add_parameter('k24', 5E-8)
net.add_parameter('k_24', 1E-3)
# Apop + pCasp3 <-->  Apop:cCasp3 --> Apop + Casp3  
net.add_parameter('k25', 5E-9)
net.add_parameter('k_25', 1E-3)
net.add_parameter('kc25', 1)
# ASmac <-->  cSmac
net.add_parameter('k26', transloc)
net.add_parameter('k_26', transloc)
# Apop + XIAP <-->  Apop:XIAP  
net.add_parameter('k27', 2E-6)
net.add_parameter('k_27', 1E-3)
# cSmac + XIAP <-->  cSmac:XIAP  
net.add_parameter('k28', 7E-6)
net.add_parameter('k_28', 1E-3)

net.add_species('x1','cell', 0, name='Ligand')
net.add_species('x2','cell', 0, name='R')
net.add_species('x3','cell', 0, name='L:R complex')
net.add_species('x4','cell', 0, name='R*')
net.add_species('x5','cell', 0, name='flip')
net.add_species('x6','cell', 0, name='flip:R*')
net.add_species('x7','cell', 0, name='pC8')
net.add_species('x8','cell', 0, name='R*:pC8')
net.add_species('x9','cell', 0, name='C8')
net.add_species('x10','cell', 0, name='Bar')
net.add_species('x11','cell', 0, name='Bar:C8')
net.add_species('x12','cell', 0, name='pC3')
net.add_species('x13','cell', 0, name='C8:pC3')
net.add_species('x14','cell', 0, name='C3')
net.add_species('x15','cell', 0, name='pC6')
net.add_species('x16','cell', 0, name='C3:pC6')
net.add_species('x17','cell', 0, name='C6')
net.add_species('x18','cell', 0, name='C6:pC8')
net.add_species('x19','cell', 0, name='XIAP')
net.add_species('x20','cell', 0, name='XIAP:C3')
net.add_species('x21','cell', 0, name='PARP')
net.add_species('x22','cell', 0, name='C3:PARP')
net.add_species('x23','cell', 0, name='CPARP')
net.add_species('x24','cell', 0, name='Bid')
net.add_species('x25','cell', 0, name='C8:Bid')
net.add_species('x26','cell', 0, name='tBid')
net.add_species('x27','cell', 0, name='Bcl2c')
net.add_species('x28','cell', 0, name='Bcl2c:tBid')
net.add_species('x29','cell', 0, name='Bax')
net.add_species('x30','cell', 0, name='tBid:Bax')
net.add_species('x31','cell', 0, name='Bax*')
net.add_species('x32','cell', 0, name='Baxm')
net.add_species('x33','cell', 0, name='Bcl2')
net.add_species('x34','cell', 0, name='Baxm:Bcl2')
net.add_species('x35','cell', 0, name='Bax2')
net.add_species('x36','cell', 0, name='Bax2:Bcl2')
net.add_species('x37','cell', 0, name='Bax4')
net.add_species('x38','cell', 0, name='Bax4:Bcl2')
net.add_species('x39','cell', 0, name='M')
net.add_species('x40','cell', 0, name='Bax4:M')
net.add_species('x41','cell', 0, name='M*')
net.add_species('x42','cell', 0, name='CytoCm')
net.add_species('x43','cell', 0, name='M*:CytoCm')
net.add_species('x44','cell', 0, name='CytoCr')
net.add_species('x45','cell', 0, name='Smacm')
net.add_species('x46','cell', 0, name='M*:Smacm')
net.add_species('x47','cell', 0, name='Smacr')
net.add_species('x48','cell', 0, name='CytoC')
net.add_species('x49','cell', 0, name='Apaf')
net.add_species('x50','cell', 0, name='Apaf:CytoC')
net.add_species('x51','cell', 0, name='Apaf*')
net.add_species('x52','cell', 0, name='pC9')
net.add_species('x53','cell', 0, name='Apop')
net.add_species('x54','cell', 0, name='Apop:pC3')
net.add_species('x55','cell', 0, name='Smac')
net.add_species('x56','cell', 0, name='Apop:XIAP')
net.add_species('x57','cell', 0, name='Smac:XIap')
net.add_species('x58','cell', 0, name='C3_Ub')

net.add_rate_rule('x1', ' -k1*x1*x2 +k_1*x3')
net.add_rate_rule('x2', ' -k1*x1*x2 +k_1*x3')
net.add_rate_rule('x3', '  k1*x1*x2 -k_1*x3 -kc1*x3')
net.add_rate_rule('x4', ' kc1*x3 +    -k2*x4*x5 +k_2*x6 +    -k3*x4*x7 +k_3*x8 +kc3*x8')
net.add_rate_rule('x5',' -k2*x4*x5 +k_2*x6')
net.add_rate_rule('x6','  k2*x4*x5 -k_2*x6')
net.add_rate_rule('x7', ' -k3*x4*x7 +k_3*x8 +    -k7*x7*x17 +k_7*x18')
net.add_rate_rule('x8', '  k3*x4*x7 -k_3*x8 -kc3*x8')
net.add_rate_rule('x9', '  kc3*x8 +    -k4*x9*x10 +k_4*x11 +    -k5*x9*x12 +k_5*x13 +kc5*x13 +    +kc7*x18 +    -k10*x9*x24 +k_10*x25 +kc10*x25')
net.add_rate_rule('x10', ' -k4*x9*x10 +k_4*x11')
net.add_rate_rule('x11', '  k4*x9*x10 -k_4*x11')
net.add_rate_rule('x12',' -k5*x9*x12 +k_5*x13 +    -k25*x12*x53 +k_25*x54')
net.add_rate_rule('x13','  k5*x9*x12 -k_5*x13 -kc5*x13')
net.add_rate_rule('x14','  kc5*x13 +    -k6*x14*x15 +k_6*x16 +kc6*x16 +    -k8*x14*x19 +k_8*x20 +    -k9*x14*x21 +k_9*x22 +kc9*x22 +    +kc25*x54')
net.add_rate_rule('x15',' -k6*x14*x15 +k_6*x16')
net.add_rate_rule('x16','  k6*x14*x15 -k_6*x16 -kc6*x16')
net.add_rate_rule('x17','  kc6*x16 +    -k7*x7*x17 +k_7*x18 +kc7*x18')
net.add_rate_rule('x18','  k7*x7*x17 -k_7*x18 -kc7*x18')
net.add_rate_rule('x19',' -k8*x14*x19 +k_8*x20 +kc8*x20 + -k27*x19*x53 +k_27*x56 +    -k28*x19*x55 +k_28*x57')
net.add_rate_rule('x20','  k8*x14*x19 -k_8*x20 -kc8*x20')
net.add_rate_rule('x21',' -k9*x14*x21 +k_9*x22')
net.add_rate_rule('x22','  k9*x14*x21 -k_9*x22 -kc9*x22')
net.add_rate_rule('x23',' kc9*x22')
net.add_rate_rule('x24',' -k10*x9*x24 +k_10*x25')
net.add_rate_rule('x25','  k10*x9*x24 -k_10*x25 -kc10*x25')
net.add_rate_rule('x26','  kc10*x25 +    -k11*x26*x27 +k_11*x28 +    -k12*x26*x29 +k_12*x30 + kc12*x30')
net.add_rate_rule('x27',' -k11*x26*x27 +k_11*x28')
net.add_rate_rule('x28',' +k11*x26*x27 -k_11*x28')
net.add_rate_rule('x29',' -k12*x26*x29 +k_12*x30')
net.add_rate_rule('x30','  k12*x26*x29 -k_12*x30 - kc12*x30')
net.add_rate_rule('x31','  kc12*x30 +    -k13*x31 + k_13*x32')
net.add_rate_rule('x32','  k13*x31 - k_13*x32 +    -1/v*k14*x32*x33 +k_14*x34 +    -1/v*2*k15*x32**2 +2*k_15*x35')
net.add_rate_rule('x33',' -1/v*k14*x32*x33 +k_14*x34 +    -1/v*k16*x33*x35 +k_16*x36 +    -1/v*k18*x33*x37 +k_18*x38')
net.add_rate_rule('x34','  1/v*k14*x32*x33 -k_14*x34')
net.add_rate_rule('x35','  1/v*k15*x32**2 -k_15*x35 +    -1/v*k16*x33*x35 +k_16*x36 +    -2/v*k17*x35**2 +2*k_17*x37')
net.add_rate_rule('x36','  1/v*k16*x33*x35 -k_16*x36')
net.add_rate_rule('x37',' 1/v*k17*x35**2 -k_17*x37+ -1/v*k18*x33*x37 +k_18*x38 +    -1/v*k19*x39*x37 +k_19*x40')
net.add_rate_rule('x38',' 1/v*k18*x33*x37 -k_18*x38')
net.add_rate_rule('x39',' -1/v*k19*x39*x37 +k_19*x40')
net.add_rate_rule('x40','  1/v*k19*x39*x37 -k_19*x40 -kc19*x40')
net.add_rate_rule('x41','  kc19*x40 +    -1/v*k20*x41*x42 +k_20*x43 +kc20*x43 +    -1/v*k21*x41*x45 +k_21*x46 +kc21*x46')
net.add_rate_rule('x42',' -1/v*k20*x41*x42 +k_20*x43')
net.add_rate_rule('x43','  1/v*k20*x41*x42 -k_20*x43 -kc20*x43')
net.add_rate_rule('x44','  kc20*x43 +    -k22*x44 +k_22*x48')
net.add_rate_rule('x45',' -1/v*k21*x41*x45 +k_21*x46')
net.add_rate_rule('x46','  1/v*k21*x41*x45 -k_21*x46 -kc21*x46')
net.add_rate_rule('x47','  kc21*x46 +    -k26*x47 +k_26*x55')
net.add_rate_rule('x48','  k22*x44 -k_22*x48 +    -k23*x48*x49 +k_23*x50 +kc23*x50')
net.add_rate_rule('x49',' -k23*x48*x49 +k_23*x50')
net.add_rate_rule('x50','  k23*x48*x49 -k_23*x50 -kc23*x50')
net.add_rate_rule('x51',' kc23*x50 +    -k24*x51*x52 +k_24*x53')
net.add_rate_rule('x52',' -k24*x51*x52 +k_24*x53')
net.add_rate_rule('x53','  k24*x51*x52 -k_24*x53 +    -k25*x12*x53 +k_25*x54 +kc25*x54 +    -k27*x19*x53 +k_27*x56')
net.add_rate_rule('x54','  k25*x12*x53 -k_25*x54 -kc25*x54')
net.add_rate_rule('x55','  k26*x47 -k_26*x55 +    -k28*x19*x55 +k_28*x57')
net.add_rate_rule('x56','  k27*x19*x53 -k_27*x56')
net.add_rate_rule('x57','  k28*x19*x55 -k_28*x57')
net.add_rate_rule('x58','kc8*x20')

net.set_var_ic('x1', L50 )
net.set_var_ic('x2', RnosiRNA )
net.set_var_ic('x5', flip )
net.set_var_ic('x7', pC8 )
net.set_var_ic('x10',Bar )
net.set_var_ic('x12',pC3 )
net.set_var_ic('x15',pC6 )
net.set_var_ic('x19',XIAP )
net.set_var_ic('x21',PARP )
net.set_var_ic('x24',Bid )
net.set_var_ic('x27',Bcl2c )
net.set_var_ic('x29',Bax )
net.set_var_ic('x33',Bcl2 )
net.set_var_ic('x39',M )
net.set_var_ic('x42',CytoC )
net.set_var_ic('x45',Smac )
net.set_var_ic('x49',Apaf )
net.set_var_ic('x52',pC9 )


==> SupplementaryData/Albeck2008/reproduction.py <==
import numpy
from SloppyCell.ReactionNetworks import *

import baseNetwork
from baseNetwork import *
net = net.copy()

import pylab

#fig = pylab.figure(4)
#fig.clear()
#ax = fig.add_subplot(1,1,1)
#traj = Dynamics.integrate(net, [0,6*3600])
#ICsub = (net.get_var_ic('x24') - traj.get_var_traj('x24'))/net.get_var_ic('x24')
#ECsub = (net.get_var_ic('x21') - traj.get_var_traj('x21'))/net.get_var_ic('x21')
#MOMP = (net.get_var_ic('x45') - traj.get_var_traj('x45'))/net.get_var_ic('x45')
#t = traj.get_times()
#ax.plot(t/3600., ICsub, '-b')
#ax.plot(t/3600., ECsub, '-y')
#ax.plot(t/3600., MOMP, '-r')
#
#fig = pylab.figure(5, figsize=(3,10))
#fig.clear()
#
#Rs=   [1,  1,  1,  1,  1,  1,   1,   1,   1,   1]; 
#pC6s= [1,C6K,  1,  1,  1,  1,   1,   1,   1,   1];
#pC8s= [1,  1,C8K,  1,  1,  1,   1,   1,   1,   1];
#Bids= [1,  1,  1,BKD,  1,  1,   1,   1,   1,   1];
#Bcl2s=[1,  1,  1,  1,IOE,  1,   1, IOE, IOE,   1];
#Smacs=[1,  1,  1,  1,  1,DKD,   1,   1,   1, DKD];
#XIAPs=[1,  1,  1,  1,  1,  1,wXKD,wXKD,sXKD,wXKD];
#
#net2 = net.copy()
#for ii in range(len(Rs)):
#    ax = fig.add_subplot(len(Rs), 1, ii+1)
#    net2.set_var_ic('x2', Rs[ii]*RsiRNA)
#    net2.set_var_ic('x15', pC6s[ii]*pC6)
#    net2.set_var_ic('x7', pC8s[ii]*pC8)
#    net2.set_var_ic('x24', Bids[ii]*Bid)
#    net2.set_var_ic('x33', Bcl2s[ii]*Bcl2)
#    net2.set_var_ic('x45', Smacs[ii]*Smac)
#    net2.set_var_ic('x19', XIAPs[ii]*XIAP)
#    traj = Dynamics.integrate(net2, [0,6*3600])
#    CP = (net.get_var_ic('x21') - traj.get_var_traj('x21'))/net.get_var_ic('x21')
#    t = traj.get_times()
#    ax.plot(t/3600.,CP,'-r')
#    ax.set_xticks([])
#    ax.set_yticks([0, 1.0])

net3 = net.copy()
net3.set_var_ic('x15', 0) #set pC6=0; no feedback
traj = Dynamics.integrate(net3, [0,6*3600])
y = numpy.empty((len(traj.values), 11))
y[:,1]=traj.get_var_traj('x9')+traj.get_var_traj('x11')+traj.get_var_traj('x13')+traj.get_var_traj('x25'); # CC8
y[:,2]=traj.get_var_traj('x26')+traj.get_var_traj('x28')+traj.get_var_traj('x30'); # tBid
y[:,3]=traj.get_var_traj('x32')+traj.get_var_traj('x34')+2.*traj.get_var_traj('x35')+2.*traj.get_var_traj('x36')+4.*traj.get_var_traj('x37')+4.*traj.get_var_traj('x38')+4.*traj.get_var_traj('x40')+4.*traj.get_var_traj('x41'); # smBax
y[:,4]=traj.get_var_traj('x33'); #sBcl2
y[:,5]=traj.get_var_traj('x41')+traj.get_var_traj('x43')+traj.get_var_traj('x46'); # sMito
y[:,6]=traj.get_var_traj('x55')+traj.get_var_traj('x57'); # sSmac
y[:,7]=traj.get_var_traj('x57'); # sSmacXIAP
y[:,8]=traj.get_var_traj('x14')+traj.get_var_traj('x16')+traj.get_var_traj('x22'); # sC3
y[:,9]=traj.get_var_traj('x20'); # sC3XIAP
y[:,10]=traj.get_var_traj('x23'); # sCP

ymax = numpy.empty(11)
count=1;
for ii in range(1,11):
    ymax[ii]=max(y[:,ii])

ystr=['C8       ',
      'tBid     ',
      'mBax     ',
      'Bcl2     ',
      'Mito     ',
      'Smac     ',
      'Smac:XIAP',
      'CC3      ',
      'CC3:XIAP ',
      'CP       '];

fig = pylab.figure(6, figsize=(4,10))
fig.clear()
tt = traj.get_times()
for ii in range(1,11):
    ax = fig.add_subplot(10,1,ii)
    ax.plot(tt/3600.,y[:,ii], '-k')
    ax.legend([ystr[ii-1]], loc='upper left')
    

pylab.show()


==> SupplementaryData/Birtwistle2007/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000175.xml', 'Birtwistle2007')
#net.compile()

networks = []
for E in [0,0.5,10]:
    for H in [0,0.5,10]:
        if E ==0 and H == 0:
            continue
        new = net.copy('EGF_%s_HRG_%s' % (str(E).replace('.',''), 
                                          str(H).replace('.','')))
        new.set_var_ic('E', E)
        new.set_var_ic('H', H)
        networks.append(new)

int_times = [(0,2000)]*len(networks)
selected_vars = ['ERKstar', 'Aktstar']


==> SupplementaryData/Birtwistle2007/reproduction.py <==
import numpy

from SloppyCell.ReactionNetworks import *
import Nets

net = Nets.net

E0H5, E0H10, E5H0, E5H5, E5H10, E10H0, E10H5, E10H10 = Nets.networks

for net in Nets.networks:
    traj = Dynamics.integrate(net, [0,2000])

from pylab import *
f = figure(4,figsize=(8,10))
clf()
subplot(6,2,1)
plot(E0H5.trajectory.get_times(), 
     E0H5.trajectory.get_var_traj('norm_Erk_star'), '-k')
plot(E5H5.trajectory.get_times(), 
     E5H5.trajectory.get_var_traj('norm_Erk_star'), '--k')
plot(E10H5.trajectory.get_times(), 
     E10H5.trajectory.get_var_traj('norm_Erk_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,2)
plot(E0H10.trajectory.get_times(), 
     E0H10.trajectory.get_var_traj('norm_Erk_star'), '-k')
plot(E5H10.trajectory.get_times(), 
     E5H10.trajectory.get_var_traj('norm_Erk_star'), '--k')
plot(E10H10.trajectory.get_times(), 
     E10H10.trajectory.get_var_traj('norm_Erk_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,3)
plot(E5H0.trajectory.get_times(), 
     E5H0.trajectory.get_var_traj('norm_Erk_star'), '-k')
plot(E5H5.trajectory.get_times(), 
     E5H5.trajectory.get_var_traj('norm_Erk_star'), '--k')
plot(E5H10.trajectory.get_times(), 
     E5H10.trajectory.get_var_traj('norm_Erk_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,4)
plot(E10H0.trajectory.get_times(), 
     E10H0.trajectory.get_var_traj('norm_Erk_star'), '-k')
plot(E10H5.trajectory.get_times(), 
     E10H5.trajectory.get_var_traj('norm_Erk_star'), '--k')
plot(E10H10.trajectory.get_times(), 
     E10H10.trajectory.get_var_traj('norm_Erk_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,5)
plot(E0H5.trajectory.get_times(), 
     E0H5.trajectory.get_var_traj('norm_Akt_star'), '-k')
plot(E5H5.trajectory.get_times(), 
     E5H5.trajectory.get_var_traj('norm_Akt_star'), '--k')
plot(E10H5.trajectory.get_times(), 
     E10H5.trajectory.get_var_traj('norm_Akt_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,6)
plot(E0H10.trajectory.get_times(), 
     E0H10.trajectory.get_var_traj('norm_Akt_star'), '-k')
plot(E5H10.trajectory.get_times(), 
     E5H10.trajectory.get_var_traj('norm_Akt_star'), '--k')
plot(E10H10.trajectory.get_times(), 
     E10H10.trajectory.get_var_traj('norm_Akt_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,7)
plot(E5H0.trajectory.get_times(), 
     E5H0.trajectory.get_var_traj('norm_Akt_star'), '-k')
plot(E5H5.trajectory.get_times(), 
     E5H5.trajectory.get_var_traj('norm_Akt_star'), '--k')
plot(E5H10.trajectory.get_times(), 
     E5H10.trajectory.get_var_traj('norm_Akt_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,8)
plot(E10H0.trajectory.get_times(), 
     E10H0.trajectory.get_var_traj('norm_Akt_star'), '-k')
plot(E10H5.trajectory.get_times(), 
     E10H5.trajectory.get_var_traj('norm_Akt_star'), '--k')
plot(E10H10.trajectory.get_times(), 
     E10H10.trajectory.get_var_traj('norm_Akt_star'), ':k')
gca().set_ylim(0,1.5)

subplot(6,2,9)
v = ['SigSP', 'SigSP_G']
plot(E0H10.trajectory.get_times(), 
     numpy.sum([E0H10.trajectory.get_var_traj(s) for s in v], axis=0), '--k')
plot(E10H0.trajectory.get_times(), 
     numpy.sum([E10H0.trajectory.get_var_traj(s) for s in v], axis=0), ':k')

subplot(6,2,10)
v = [s for s in net.species.keys() if s.count('MEKstar')]
plot(E0H10.trajectory.get_times(), 
     numpy.sum([E0H10.trajectory.get_var_traj(s) for s in v], axis=0), '--k')
plot(E10H0.trajectory.get_times(), 
     numpy.sum([E10H0.trajectory.get_var_traj(s) for s in v], axis=0), ':k')

subplot(6,2,11)
plot(E0H10.trajectory.get_times(), 
     E0H10.trajectory.get_var_traj('norm_Erk_star'), '--k')
plot(E10H0.trajectory.get_times(), 
     E10H0.trajectory.get_var_traj('norm_Erk_star'), '-k')
gca().set_ylim(0,1.5)

subplot(6,2,12)
plot(E0H10.trajectory.get_times(), 
     E0H10.trajectory.get_var_traj('norm_Akt_star'), '--k')
plot(E10H0.trajectory.get_times(), 
     E10H0.trajectory.get_var_traj('norm_Akt_star'), ':k')
gca().set_ylim(0,1.5)

show()


==> SupplementaryData/Borisov2009/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Load the network from the XML file
net = IO.from_SBML_file('Borisov2009.xml')
net.compile()

netLowZero = net.copy('LowZero')
# 3.4 corresponds to 0.1 nM?
netLowZero.set_var_ic('EGF_tot', 3.4)
# 3400 corresponds to 100 nM?
netLowZero.set_var_ic('I', 0) 

netLowHigh = net.copy('LowHigh')
netLowHigh.set_var_ic('EGF_tot', 3.4)
netLowHigh.set_var_ic('I', 3400) 

netHighZero = net.copy('HighZero')
netHighZero.set_var_ic('EGF_tot', 34)
netHighZero.set_var_ic('I', 0) 

netHighHigh = net.copy('HighHigh')
netHighHigh.set_var_ic('EGF_tot', 34)
netHighHigh.set_var_ic('I', 3400) 

networks = [netLowZero, netLowHigh, netHighZero, netHighHigh]
int_times = [[0, 30*60]] * len(networks)


==> SupplementaryData/Borisov2009/reproduction.py <==
import Nets
net = Nets.net

netLowZero = net.copy()
# 3.4 corresponds to 0.1 nM?
netLowZero.set_var_ic('EGF_tot', 3.4)
# 3400 corresponds to 100 nM?
netLowZero.set_var_ic('I', 0) 

netLowHigh = net.copy()
netLowHigh.set_var_ic('EGF_tot', 3.4)
netLowHigh.set_var_ic('I', 3400) 

netHighZero = net.copy()
netHighZero.set_var_ic('EGF_tot', 34)
netHighZero.set_var_ic('I', 0) 

netHighHigh = net.copy()
netHighHigh.set_var_ic('EGF_tot', 34)
netHighHigh.set_var_ic('I', 3400) 

trajLowZero = Dynamics.integrate(netLowZero, [0,30*60])
trajLowHigh = Dynamics.integrate(netLowHigh, [0,30*60])
trajHighZero = Dynamics.integrate(netHighZero, [0,30*60])
trajHighHigh = Dynamics.integrate(netHighHigh, [0,30*60])

from pylab import *
fig = figure(3)
clf()
ax = subplot(2,2,1)
plot(trajLowZero.get_times()/60., trajLowZero.get_var_traj('tRas'), '--r')
plot(trajLowHigh.get_times()/60., trajLowHigh.get_var_traj('tRas'), '-k')
ax.set_xlim(0,16)
ax.set_ylim(0,150)

ax = subplot(2,2,2)
plot(trajHighZero.get_times()/60., trajHighZero.get_var_traj('tRas'), '--r')
plot(trajHighHigh.get_times()/60., trajHighHigh.get_var_traj('tRas'), '-k')
ax.set_xlim(0,16)
ax.set_ylim(0,140)

ax = subplot(2,2,3)
plot(trajLowZero.get_times()/60., trajLowZero.get_var_traj('ppMek'), '--r')
plot(trajLowHigh.get_times()/60., trajLowHigh.get_var_traj('ppMek'), '-k')
ax.set_xlim(0,30)
ax.set_ylim(0,200)

ax = subplot(2,2,4)
plot(trajHighZero.get_times()/60., trajHighZero.get_var_traj('ppMek'), '--r')
plot(trajHighHigh.get_times()/60., trajHighHigh.get_var_traj('ppMek'), '-k')
ax.set_xlim(0,30)
ax.set_ylim(0,200)

fig = figure(4)
clf()
ax = subplot(2,2,1)
plot(trajLowZero.get_times()/60., trajLowZero.get_var_traj('ppErk'), '--r')
plot(trajLowHigh.get_times()/60., trajLowHigh.get_var_traj('ppErk'), '-k')
ax.set_xlim(0,16)
ax.set_ylim(0,350)

ax = subplot(2,2,2)
plot(trajHighZero.get_times()/60., trajHighZero.get_var_traj('ppErk'), '--r')
plot(trajHighHigh.get_times()/60., trajHighHigh.get_var_traj('ppErk'), '-k')
ax.set_xlim(0,16)
ax.set_ylim(0,350)

ax = subplot(2,2,3)
plot(trajLowZero.get_times()/60., trajLowZero.get_var_traj('mGABp'), '--r')
plot(trajLowHigh.get_times()/60., trajLowHigh.get_var_traj('mGABp'), '-k')
ax.set_xlim(0,30)
ax.set_ylim(0,70)

ax = subplot(2,2,4)
plot(trajHighZero.get_times()/60., trajHighZero.get_var_traj('mGABp'), '--r')
plot(trajHighHigh.get_times()/60., trajHighHigh.get_var_traj('mGABp'), '-k')
ax.set_xlim(0,30)
ax.set_ylim(0,70)

show()


==> SupplementaryData/Brown2004/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Load the network from the XML file
net = IO.from_SBML_file('BIOMD0000000033.xml')
net.set_var_ic('EGF', 0)
net.set_var_ic('NGF', 0)
#net.compile()

# Create our various conditions
# EGF stimulation in the wild-type
egf_stim = net.copy('EGF_stim')
egf_stim.set_var_ic('EGF', 10002000)

# NGF stimulation in the wild-type
ngf_stim = net.copy('NGF_stim')
ngf_stim.set_var_ic('NGF', 456000)

# Collect our networks in a list
networks = [egf_stim, ngf_stim]
# And make a list of corresponding integration times
int_times = [[0, 120]] * len(networks)
# Dynamic variables to use for 'selected' analysis.
selected_vars = ['ERKstar', 'Aktstar']


==> SupplementaryData/Brown2004/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

# Note that the plots in the paper have been rescaled, and that they refer to
#  an ensemble of parameters, not just the best fit parameters shown here.
# Thus the agreement is not exact.

# Integrate each of our networks
egf_stim_traj = Dynamics.integrate(egf_stim, [0, 120])
ngf_stim_traj = Dynamics.integrate(ngf_stim, [0, 120])

Plotting.figure(1)
Plotting.plot(egf_stim_traj.get_times(), 
              egf_stim_traj.get_var_traj('ErkActive'), 'r')
Plotting.plot(ngf_stim_traj.get_times(), 
              ngf_stim_traj.get_var_traj('ErkActive'), 'b')


==> SupplementaryData/Haberichter2007/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000109.xml', 'Hab2007')
net.compile()

#for dv in net.dynamicVars.keys():
#    if net.get_var_ic(dv) == 0:
#        net.set_var_ic(dv, 1e-6)
#
#net.integrateWithLogs = True
networks = (net,)
int_times = [(0,960)]


==> SupplementaryData/Haberichter2007/repropduction.py <==
from SloppyCell.ReactionNetworks import *
import Nets
net = Nets.net

net.integrateWithLogs = True
traj = Dynamics.integrate(Nets.net, [0,960], atol=[1e-16]*len(net.dynamicVars), rtol=[1e-12]*len(net.dynamicVars))
traj = Dynamics.integrate(Nets.net, [0,960])

from pylab import *
figure(14, figsize=(10,8))
clf()
subplot(2,2,1)
Plotting.plot_trajectory(traj, ['activeYCdk2', 'totalYCyclinYE', 'totalYp27'])
subplot(2,2,2)
Plotting.plot_trajectory(traj, ['E2F', 'hyperphosphorylatedYpRb']) 
subplot(2,2,3)
Plotting.plot_trajectory(traj, ['totalYEmi1', 'totalYCyclinYA'])
show()

figure(13)
clf()
Plotting.plot_trajectory(traj, ['totalYCyclinYA'])
show()

# Things go negative! Cdk2Y012 is worst. Is it because of rxnY127, which
# consumes Cdk2Y012 but depends on Cdk2Y102 concentration?
# From paper supplemental material (5), it appears so... That equation does not
# contain Cdk2Y102.
# Also seems to be bug in rxnY106. Should be pRbY11 in kinetic law...
# Fixed these 2 problems...


==> SupplementaryData/Kim2007/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000149.xml', 'Kim2007')
net.compile()

networks = (net,)
int_times = [(0,1500)]
selected_vars = ['X14']


==> SupplementaryData/Kim2007/reproduction.py <==
from SloppyCell.ReactionNetworks import *
from Nets import net

traj = Dynamics.integrate(net, [0, 1500])

from pylab import *
figure(76, figsize=(10,8))
clf()
subplot(2,2,1)
Plotting.plot_trajectory(traj, ['W'])
subplot(2,2,2)
Plotting.plot_trajectory(traj, ['X23'])
subplot(2,2,3)
Plotting.plot_trajectory(traj, ['X14'])
show()


==> SupplementaryData/Maeda2006/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000088.xml', 'Maeda2006')
net.compile()

# This corrects for the fact that SloppyCell interprets rate laws as change in
# concentration rather than (correctly) in amount.
for rxn in net.reactions.values():
    for s, stoich in rxn.stoichiometry.items():
        s_comp = net.species.get(s).compartment
        s_comp_size = net.compartments.get(s_comp).value
        rxn.stoichiometry[s] *= 1./s_comp_size

networks = (net,)
int_times = [(0,3600)]


==> SupplementaryData/Maeda2006/reproduction.py <==
from SloppyCell.ReactionNetworks import *
import Nets
net = Nets.net

traj = Dynamics.integrate(net, [0,1000])

from pylab import *
f = figure()
clf()
subplot(2,2,1)
plot(traj.get_times(), traj.get_var_traj('s359') + traj.get_var_traj('s360'))


==> SupplementaryData/Neves2008/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000182.xml', 'Neves2008',
                        duplicate_rxn_params=True)

# This corrects for the fact that SloppyCell interprets rate laws as change in
# concentration rather than (correctly) in amount.
for rxn in net.reactions.values():
    for s, stoich in rxn.stoichiometry.items():
        s_comp = net.species.get(s).compartment
        s_comp_size = net.compartments.get(s_comp).value
        rxn.stoichiometry[s] *= 1./s_comp_size

net.compile()

networks = [net]
int_times = [[0,700]]


==> SupplementaryData/Sasagawa2005/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000049.xml', 'base')
net.compile()

# Add some useful things for plotting
net.add_parameter('total_active_Rap1')
to_sum = [k for k in net.species.keys() if k.count('Rap1_GTP')]
net.add_assignment_rule('total_active_Rap1', ' + '.join(to_sum))

net.add_parameter('total_active_Ras')
to_sum = [k for k in net.species.keys() if k.count('Ras_GTP')]
net.add_assignment_rule('total_active_Ras', ' + '.join(to_sum))

net.add_parameter('total_active_ERK')
to_sum = [k for k in net.species.keys() if k.count('ppERK')]
net.add_assignment_rule('total_active_ERK', ' + '.join(to_sum))

# SBML file is for 10 ng/ml EGF
EGF_ng_ml = net.get_var_ic('EGF')/10.
net.add_parameter('EGF_ng_ml', EGF_ng_ml, is_optimizable=False)
# Convert using molecular weights
NGF_ng_ml = EGF_ng_ml * 6.1/26.
net.add_parameter('NGF_ng_ml', NGF_ng_ml, is_optimizable=False)

# Fixed 10 ng/ml EGF stimulation
EGF10_net = net.copy('EGF10')

# Ramp from 0 to 1.5 ng/ml EGF over 60 min
EGF1pt5_60_ramp = EGF10_net.copy('EGF1pt5_60_ramp')
EGF1pt5_60_ramp.add_assignment_rule('EGF', '1.5 * EGF_ng_ml * time/3600.')

# Fixed 10 ng/ml NGF stimulation
NGF10_net = net.copy('NGF10')
NGF10_net.set_var_ic('EGF', 0)
NGF10_net.set_var_ic('NGF', 10. * NGF_ng_ml)

# Ramp from 0 to 1.5 ng/ml NGF over 60 min
NGF1pt5_60_ramp = NGF10_net.copy('NGF1pt5_60_ramp')
NGF1pt5_60_ramp.add_assignment_rule('NGF', '1.5 * NGF_ng_ml * time/3600.')

networks = [EGF10_net, EGF1pt5_60_ramp, NGF10_net, NGF1pt5_60_ramp]
int_times = [(0, 60)] * 4


==> SupplementaryData/Sasagawa2005/reproduction.py <==
from SloppyCell.ReactionNetworks import *

from Nets import *

traj_EGF10 = Dynamics.integrate(EGF10_net, [0, 60*60])
traj_EGF1pt5_60_ramp = Dynamics.integrate(EGF1pt5_60_ramp, [0, 60*60])
traj_NGF10 = Dynamics.integrate(NGF10_net, [0, 60*60])
traj_NGF1pt5_60_ramp = Dynamics.integrate(NGF1pt5_60_ramp, [0, 60*60])

Plotting.figure(3)
Plotting.clf()
Plotting.plot(traj_EGF10.get_times()/60., 
              traj_EGF10.get_var_traj('total_active_Ras'))
Plotting.plot(traj_NGF10.get_times()/60., 
              traj_NGF10.get_var_traj('total_active_Ras'))
Plotting.axis([0, 60, 0, 0.1])

Plotting.figure(4)
Plotting.clf()
Plotting.plot(traj_EGF10.get_times()/60., 
              traj_EGF10.get_var_traj('total_active_Rap1'))
Plotting.plot(traj_NGF10.get_times()/60., 
              traj_NGF10.get_var_traj('total_active_Rap1'))
Plotting.axis([0, 60, 0, 0.042])

Plotting.figure(8)
Plotting.clf()
traj_EGF1pt5_60_ramp
Plotting.plot(traj_EGF1pt5_60_ramp.get_times()/60., 
              100*traj_EGF1pt5_60_ramp.get_var_traj('total_active_ERK')/net.get_var_ic('ERK'))
Plotting.axis([0, 60, 0, 100])

Plotting.figure(9)
Plotting.clf()
Plotting.plot(traj_NGF1pt5_60_ramp.get_times()/60., 
              100*traj_NGF1pt5_60_ramp.get_var_traj('total_active_ERK')/net.get_var_ic('ERK'))
Plotting.axis([0, 60, 0, 100])


==> SupplementaryData/Singh2006/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000151.xml', 'Singh2006')
# This modification removes the unphysical constancy of x1 and x3.
#net = IO.from_SBML_file('mod.xml', 'Singh2006_2')
#net.compile()


networks = (net,)
int_times = [(0,36000)]
selected_vars = ['x20', 'x21', 'x22', 'x61', 'x63', 'x65']


==> SupplementaryData/Singh2006/reproduction.py <==
from SloppyCell.ReactionNetworks import *
import Nets
net = Nets.net

traj = Dynamics.integrate(net, [0, 24*60*60])

from pylab import *
figure(84, figsize=(10,8))
clf()
subplot(2,2,1)
Plotting.plot_trajectory(traj, ['x9'])
ax = subplot(2,2,2)
Plotting.plot_trajectory(traj, ['x8'])
ax.set_xlim(0,3*60*60)
subplot(2,2,3)
Plotting.plot_trajectory(traj, ['x29'])
show()


==> SupplementaryData/Ung2008/Nets.py <==
from SloppyCell.ReactionNetworks import *

# Almost all the parameters in this model are buried inside rxns.
# I should end up with 313 parameters!
net = IO.from_SBML_file('BIOMD0000000205.xml', 'Ung2008')
net.compile()

networks = (net,)
int_times = [(0,4000)]


==> SupplementaryData/Ung2008/reproduction.py <==
from SloppyCell.ReactionNetworks import *
from Nets import net

traj = Dynamics.integrate(net, [0, 4000])

from pylab import *
figure(figsize=(8,10))
subplot(2,1,1)
Plotting.plot_trajectory(traj, ['species_35'])
subplot(2,1,2)
Plotting.plot_trajectory(traj, ['species_118'])


==> SupplementaryData/Yang2007/Nets.py <==
from SloppyCell.ReactionNetworks import *

net = IO.from_SBML_file('BIOMD0000000106.xml', 'Yang2007')
net.compile()

net2 = net.copy('withAA')
# Note that holding x1 constant *does not* lead to reproduction of Fig 2.
net2.set_var_ic('x1', 30)

net3 = net.copy('withAA3')
# Note that holding x1 constant *does not* lead to reproduction of Fig 2.
net3.set_var_ic('x1', 100)

net4 = net.copy('withAA4')
# Note that holding x1 constant *does not* lead to reproduction of Fig 2.
net4.set_var_ic('x1', 500)

net5 = net.copy('withAA5')
# Note that holding x1 constant *does not* lead to reproduction of Fig 2.
net5.set_var_ic('x1', 1000)

networks = (net,net2,net3,net4,net5)
int_times = [(0,60)] * 5


==> SupplementaryData/Yang2007/reproduction.py <==
from SloppyCell.ReactionNetworks import *
import Nets
net,net2 = Nets.networks

traj = Dynamics.integrate(net, [0, 60])
traj2 = Dynamics.integrate(net2, [0, 60])

traj3 = Dynamics.integrate(Nets.net3, [0, 60])
traj4 = Dynamics.integrate(Nets.net4, [0, 60])
traj5 = Dynamics.integrate(Nets.net5, [0, 60])

from pylab import *
figure(83, figsize=(10,4))
clf()
subplot(1,2,1)
Plotting.plot_trajectory(traj, ['x13', 'x14'])
gca().set_ylim(0,100)
subplot(1,2,2)
Plotting.plot_trajectory(traj2, ['x13', 'x14'])
gca().set_ylim(0,120)
show()

figure(84, figsize=(10,4))
clf()
subplot(1,2,1)
norm = traj.get_var_val('x14',60)
bar([1,2,3], [traj3.get_var_val('x14',60)/norm,
              traj4.get_var_val('x14',60)/norm,
              traj5.get_var_val('x14',60)/norm])
subplot(1,2,2)
norm = traj3.get_var_val('x5',60)
bar([1,2,3], [traj3.get_var_val('x5',60)/norm,
              traj4.get_var_val('x5',60)/norm,
              traj5.get_var_val('x5',60)/norm])
show()

#figure(figsize=(8,10))
#for ii in range(1,25):
#    subplot(5,5,ii)
#    var = 'x%i' % ii
#    norm = traj.get_var_val(var,60)
#    bar([1,2,3], [traj3.get_var_val(var,60)/norm,
#                  traj4.get_var_val(var,60)/norm,
#                  traj5.get_var_val(var,60)/norm])


==> SupplementaryData/runModels.py <==
import os

import scipy
import scipy.io

from SloppyCell.ReactionNetworks import *
from SloppyCell.ReactionNetworks.RunInParallel import *

def run_for_model(model):
    prev_dir = os.getcwd()
    os.chdir(model)
    sys.path.append(os.getcwd())
    import Nets

    # Update the typical values of all variables in each network to be the
    # maximum seen during integration of all the networks.
    PerfectData.update_typical_vals(Nets.networks, Nets.int_times)

    hessians = []
    key_sets = []

    for net, times in zip(Nets.networks, Nets.int_times):
        print 'Running for network %s.' % net.get_id()

        # A sensitivity with respect to log X doesn't make sens if X == 0, so
        # we don't calculate for those cases.
        for id in net.optimizableVars.keys():
            if net.get_var_ic(id) == 0:
                net.set_var_optimizable(id, False)

        # This model involve parameters that are exponents.
        # The resulting sensitivity equations have terms involving
        # log(species), which fails for species <= 0. This can cause problems
        # with the integration. To avoid those, we integrate with respect to
        # log(species). We also set all the initial conditions to be very
        # slighly greater than 0. One can check that the resulting sensitivity
        # trajectories still match those obtained from finite-difference on the
        # un-changed Network.
        # This model is a little finicky to integrate sensitivity for. It does
        # fail on some machines and not others.
        if model == 'von_Dassow_2000':
            net.integrateWithLogs = True
            for id in net.dynamicVars.keys():
                if net.get_var_ic(id) <= 0:
                    net.set_var_ic(id, scipy.misc.limits.double_resolution)

        if model in ['Chen_2004', 'von_Dassow_2000']:
            rtol = 1e-6
        else:
            rtol = 1e-9

        # We reset ics just in case
        net.resetDynamicVariables()
        sens_traj = Dynamics.integrate_sensitivity(net, times, rtol=rtol,
                                                   fill_traj=True)

        # This is specific to these two models, since they consider logarithmic
        # time.
        if model in ['Edelstein_1996', 'Brodersen_1987']:
            sens_traj.timepoints = scipy.log10(sens_traj.get_times())

        # We have 'data' on all species that aren't assigned constants.
        data_ids = [id for id in net.species.keys()
                    if not net.get_var_constant(id)]

        h, h_d = PerfectData.hessian_log_params(sens_traj, fixed_sf=True,
                                                return_dict=True,
                                                data_ids=data_ids)

        keys = sens_traj.optimizableVarKeys
        Utility.save((h, h_d, keys), 'hess_dict.%s.bp' % net.get_id())

        hessians.append(h)
        key_sets.append(keys)

        # Delete the trajectory we generated to save memory.
        del sens_traj
        del net.trajectory

    h, tot_keys = Utility.combine_hessians(hessians, key_sets)
    # Average across conditions, rather than sum.
    h = h/len(hessians)

    # Write hessian to file.
    scipy.io.write_array('hessian.dat', h)
    f = file('hessian_keys.dat', 'w')
    f.write(os.linesep.join(tot_keys))
    f.close()

    sys.path.pop()
    del sys.modules['Nets']
    os.chdir(prev_dir)

import glob
import sys
if __name__ == '__main__':
    if len(sys.argv) != 1:
        directories = sys.argv[1:]
    for dir in directories:
        print 'Running for model %s.' % dir
        run_for_model(dir)

